Deep learning observables in computational fluid dynamics

Many large scale problems in computational fluid dynamics such as uncertainty quantification, Bayesian inversion, data assimilation and PDE constrained optimization are considered very challenging computationally as they require a large number of expensive (forward) numerical solutions of the corresponding PDEs. We propose a machine learning algorithm, based on deep artificial neural networks, that predicts the underlying \emph{input parameters to observable} map from a few training samples (computed realizations of this map). By a judicious combination of theoretical arguments and empirical observations, we find suitable network architectures and training hyperparameters that result in robust and efficient neural network approximations of the parameters to observable map. Numerical experiments are presented to demonstrate low prediction errors for the trained network networks, even when the network has been trained with a few samples, at a computational cost which is several orders of magnitude lower than the underlying PDE solver. Moreover, we combine the proposed deep learning algorithm with Monte Carlo (MC) and Quasi-Monte Carlo (QMC) methods to efficiently compute uncertainty propagation for nonlinear PDEs. Under the assumption that the underlying neural networks generalize well, we prove that the deep learning MC and QMC algorithms are guaranteed to be faster than the baseline (quasi-) Monte Carlo methods. Numerical experiments demonstrating one to two orders of magnitude speed up over baseline QMC and MC algorithms, for the intricate problem of computing probability distributions of the observable, are also presented.

==> add_images.py <==
import sys
import os
import shutil
import glob

norms = ['wasserstein_speedup_real', 'wasserstein_speedup_raw', 'prediction_l2']
added = 0
texfile = ""
for norm in norms:
    comparisons = glob.glob('../learning_airfoils/notebooks/img/*comparison*{norm}*_128_ordinary_best*'.format(norm=norm))
    added += len(comparisons)

    base = """
\\begin{{figure}}
    \\includegraphics[width=\\textwidth]{{{img}}}
    \\caption{{{img_safe}}}
\\end{{figure}}
\\clearpage
"""
    for comparison in comparisons:
        destination = comparison.replace('../learning_airfoils/notebooks/', '')
        shutil.copyfile(comparison, destination)
        os.system('git add {}'.format(destination))
        texfile += base.format(img=destination,
                               img_safe = destination.replace("_", "\\_"))

with open('added_plots.tex', 'w') as f:
    f.write(texfile)
print(added)


==> add_single_plots.py <==
import sys
import os
import shutil
import glob
import re
import json


if len(sys.argv) != 2:
    print("Usage:\n\tpython {} <path to experimetns folder (should contain notebooks/img)>".format(sys.argv[0]))
    sys.exit(1)

basepath = sys.argv[1]


best_networks_filename = os.path.join(basepath, 'data/best_networks.json')

with open(best_networks_filename) as best_networks_file:
    best_networks = json.load(best_networks_file)



plot_names = {'Generalization plot (ML)' : 'scatter_ml',
              'Generalization plot (LSQ)' : 'scatter_lsq',
              'Histogram comparison QMC versus ML' : 'hist_qmc_ml',
              'Histogram comparison QMC versus LSQ' : 'hist_qmc_lsq',
              'Histogram comparison QMC versus QMC with fewer samples' : 'hist_qmc_qmc',
              'Histogram comparison QMC versus ML' : 'hist_qmc_ml',
              'Training and validation error' : 'training_validation_loss',
              'Error evolution of Wasserstein distance' : 'error_evolution_wasserstein'
}

functionals = {
    'Sod Shock tube Q1' : 'sodshocktubeqmcq1',
    'Sod Shock tube Q2' : 'sodshocktubeqmcq2',
    'Sod Shock tube Q3' : 'sodshocktubeqmcq3',
    '$\\sum_{k=1}^6\\sin(4\pi x_k)$' : 'sinesine',
    '$\\sum_{k=1}^6\\sin(4\pi x_k)/k$' : 'sinesined',
    '$\\sum_{k=1}^6\\sin(4\pi x_k)/k^3$' : 'sinesined3',
    'Airfoils Lift' : 'airfoilslift',
    'Airfoils Drag' : 'airfoilsdrag'}
    

only_once_per_func = ['hist_qmc_lsq', 'scatter_lsq', 'hist_qmc_qmc']

texfile = ""
added_plots = {}
for func in functionals.keys():
    added_plots[func] = {}

added = 0

for plot_name in plot_names.keys():
    texfile += '\\subsection{{{}}}\n'.format(plot_name)
    for network_name in best_networks.keys():
        for functional_name in functionals.keys():
            if network_name.lower() not in functional_name.lower() and network_name != 'effective':
                continue
            if plot_name in only_once_per_func and plot_name in added_plots[func].keys():
                continue

            texfile += '\\subsubsection{{{}}}\n'.format(functional_name)
            added_plots[func][plot_name] = True
        
            files = glob.glob(os.path.join(basepath, "notebooks/img/{}_*{}.png".format(functionals[functional_name], plot_names[plot_name])))
        
            for f in files:


                regularization_match = re.search(r'_(l[1-2])(\d+e\d+)', os.path.basename(f))
                regularization_type = regularization_match.group(1)
                regularization_size = regularization_match.group(2)

                regularization_size = regularization_size.replace('e', 'e-')
                regularization_size = float("{}.{}".format(regularization_size[0], regularization_size[1:]))


                selection = best_networks[network_name]['selection']
                loss = best_networks[network_name]['loss']
                
                if selection.lower() not in f:
                    continue
                if loss.lower() not in f:
                    continue

                if abs(regularization_size - best_networks[network_name]['regularization'][regularization_type]) >= min(float(regularization_size), best_networks[network_name]['regularization'][regularization_type])*4:
                    continue

                destination = f.replace('{basepath}/notebooks/'.format(basepath=basepath), '')
                shutil.copyfile(f, destination)
                shutil.copyfile(f.replace('.png', '_notitle.png'), destination.replace('.png', '_notitle.png'))
                network_type = 'best performing'
                if network_name == 'effective':
                    network_type = 'effective'
                base = """
\\begin{{figure}}
    \\includegraphics[width=\\textwidth]{{{img}}}
    \\caption{{{title} ({img_safe})}}
\\end{{figure}}
\\clearpage
"""
                texfile += base.format(img=destination, img_safe=destination.replace('_',"\\_"),
                                   title="({} network) {} for {}".format(network_type, plot_name, functional_name))
            
                added += 1
                os.system('git add {}'.format(destination))
                os.system('git add {}'.format(destination.replace('.png', '_notitle.png')))

with open('added_individual_plots.tex', 'w') as f:
    f.write(texfile)
print(added)


==> add_speedup_tables.py <==
import sys
import os
import shutil
import glob
import re
import json
import glob
def insensitive_glob(pattern):
    def either(c):
        return '[%s%s]' % (c.lower(), c.upper()) if c.isalpha() else c
    return glob.glob(''.join(map(either, pattern)))


if len(sys.argv) != 2:
    print("Usage:\n\tpython {} <path to experimetns folder (should contain notebooks/img)>".format(sys.argv[0]))
    sys.exit(1)

basepath = sys.argv[1]


best_networks_filename = os.path.join(basepath, 'data/best_networks.json')

with open(best_networks_filename) as best_networks_file:
    best_networks = json.load(best_networks_file)



table_names = {
    'Prediction errors (relative) with variance' : 'prediction_errors_with_std',
    'Prediction errors (relative) with variance (keeping training samples)' : 'prediction_errors_with_std_ts',
    'Speedups using MC evaluation points, against MC sample data (trained on QMC data)' : 'mc_speedups_mc',
    'Speedups using QMC evaluation points, against MC sample data (trained on QMC data)' : 'mc_speedups_qmc_from_data',
    'Speedups (error mc qmc)/(error ml qmc) using MC evaluation points, against MC sample data (trained on QMC data)' : 'mc_speedups_vs_qmc_mc',
    'Speedups (error mc qmc)/(error ml qmc) using QMC evaluation points, against MC sample data (trained on QMC data)' : 'mc_speedups_vs_qmc_qmc_from_data',
    'Errors using MC evaluation points, against MC sample data (trained on QMC data)' : 'mc_errors_mc',
    'Errors using QMC evaluation points, against MC sample data (trained on QMC data)' : 'mc_errors_qmc_from_data',
    
}

functionals = {
    'Sod Shock tube Q1' : 'sodshocktubeqmcq1',
    'Sod Shock tube Q2' : 'sodshocktubeqmcq2',
    'Sod Shock tube Q3' : 'sodshocktubeqmcq3',
    '$\\sum_{k=1}^6\\sin(4\pi x_k)$' : 'sinesine',
    '$\\sum_{k=1}^6\\sin(4\pi x_k)/k$' : 'sinesined',
    '$\\sum_{k=1}^6\\sin(4\pi x_k)/k^3$' : 'sinesined3',
    'Airfoils Lift' : 'airfoilslift',
    'Airfoils Drag' : 'airfoilsdrag'}
    

only_once_per_func = []

texfile = ""

added = 0

for table_name in table_names.keys():
    texfile += '\\subsection{{{}}}\n'.format(table_name)
    for network_name in best_networks.keys():
        for functional_name in functionals.keys():
            
            if network_name.lower() not in functional_name.lower() and network_name != 'effective':
                continue
            texfile += '\\subsubsection{{{}}}\n'.format(functional_name)
            files = insensitive_glob(os.path.join(basepath, "notebooks/tables/{}_*{}.tex".format(functionals[functional_name], table_names[table_name])))
        
            for f in files:
                
                regularization_match = re.search(r'_(l[1-2])(\d+e\d+)', os.path.basename(f))
                regularization_type = regularization_match.group(1)
                regularization_size = regularization_match.group(2)

                regularization_size = regularization_size.replace('e', 'e-')
                regularization_size = float("{}.{}".format(regularization_size[0], regularization_size[1:]))

                selection = best_networks[network_name]['selection']
                loss = best_networks[network_name]['loss']
                
                if selection.lower() not in f:
                    continue
                if loss.lower() not in f:
                    continue

                if abs(float(regularization_size) - best_networks[network_name]['regularization'][regularization_type]) >= min(float(regularization_size), best_networks[network_name]['regularization'][regularization_type])*4:
                    continue

                destination = f.replace('{basepath}/notebooks/'.format(basepath=basepath), '')
                shutil.copyfile(f, destination)
                typename = 'best performing'
                if network_name == 'effective':
                    typename = 'effective'
                base = """
\\begin{{figure}}
    \\input{{{img}}}
    \\caption{{{title} ({img_safe})}}
\\end{{figure}}
\\clearpage
"""
                texfile += base.format(img=destination, img_safe=destination.replace('_',"\\_"),
                                   title="({} network) {} for {}".format(typename, table_name, functional_name))
            
                added += 1
                os.system('git add {}'.format(destination))

with open('added_individual_tables.tex', 'w') as f:
    f.write(texfile)
print(added)


==> make_lowres.sh <==
#!/bin/bash
set -e
for x in img/*.png;
do
    width=$(identify -format '%w' $x)
    echo $width
    continue
    if [ $width -ge "1000" ];
    then
	convert $x -resize 25% $x
    else
#	cp $x img_downscaled/
	echo $x
    fi
done


==> move_tables_to_tbl.py <==
# Small script to rename tables to somethign more overleaf friendly
import os
import glob
import sys

with open(sys.argv[1]) as f:
    tex = f.read()

for f in glob.glob("tables/*"):
    newname = f.replace(".tex", ".tbl")
    os.system("git mv {} {}".format(f, newname))
    tex = tex.replace(f, newname)

with open(sys.argv[1], 'w') as f:
    f.write(tex)


==> remove_none_notitle.py <==
import glob
import shutil
import os

for x in glob.glob('img*/*'):
    if not x.endswith('_notitle.png'):
        os.remove(x)


==> remove_unusued.py <==
import glob
import sys
import os.path
import shutil
with open(sys.argv[1]) as f:
    content = f.read()
    
for x in glob.glob('img/*'):
    if os.path.basename(x).replace('.png', '') not in content:
        shutil.move(x, os.path.join('../deleted/', os.path.basename(x)))


==> update_comparison_naming.py <==
# updates the naming from old comparison to new
import sys
import os
import shutil
import glob

if len(sys.argv) != 3:
    print("Usage\n\tpython {} sourcefolder texfile".format(sys.argv[0]))
    exit(1)
updates = [["wasserstein", "wasstrain"],
           ["rayprediction", "val"]]

tex = sys.argv[2]
with open(tex) as f:
    tex_content = f.read()
    
source = sys.argv[1]
for img in glob.glob('img/*comparison*.png'):
    basename = os.path.basename(img).replace('.png', "").replace("_notitle", "")

    if basename in tex_content:
        newname = basename
        for update in updates:
            newname = newname.replace(update[0], update[1])

        endings = [".png", "_notitle.png"]
        for ending in endings:
            filename = newname + ending
            sourcename = os.path.join(source, filename)
            if os.path.exists(sourcename):
                shutil.copyfile(sourcename, os.path.join('img', filename))
                os.system('git add {}'.format(os.path.join('img', filename)))
        tex_content = tex_content.replace(basename, newname)
with open(tex, 'w') as f:
    f.write(tex_content)


==> update_plots.py <==
import os
import glob
import shutil
import sys

source = sys.argv[1]
texname = sys.argv[2]

with open(texname) as f:
    texcontent = f.read()

images = glob.glob('img/*.png')

added = 0
added_notitle = 0
for img in images:
    basename = os.path.basename(img).replace('.png', '').replace('_notitle', '')

    if basename in texcontent:
        print(basename)
        pngname = os.path.join(source, basename + '.png')
        print(pngname)
        pngnotitlename = os.path.join(source, basename + '_notitle.png')
        if os.path.exists(pngname):
            shutil.copyfile(pngname, pngname.replace(source, './img/'))
            added += 1
            os.system('git add {}'.format(pngname.replace(source, './img/')))
        if os.path.exists(pngnotitlename):
            shutil.copyfile(pngnotitlename, pngnotitlename.replace(source, './img/'))
            os.system('git add {}'.format(pngnotitlename.replace(source, './img/')))
            added_notitle +=1 
print(added)
print(added_notitle)

